Attesting Distributional Properties of Training Data for Machine Learning

The success of machine learning (ML) has been accompanied by increased concerns about its trustworthiness. Several jurisdictions are preparing ML regulatory frameworks. One such concern is ensuring that model training data has desirable distributional properties for certain sensitive attributes. For example, draft regulations indicate that model trainers are required to show that training datasets have specific distributional properties, such as reflecting diversity of the population. We propose the notion of property attestation allowing a prover (e.g., model trainer) to demonstrate relevant distributional properties of training data to a verifier (e.g., a customer) without revealing the data. We present an effective hybrid property attestation combining property inference with cryptographic mechanisms.

==> figures/FARvCost/farVcost.py <==
import numpy as np
from scipy.stats import hypergeom
import matplotlib.pyplot as plt
import argparse

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')

def handle_args() -> argparse.Namespace:
    parser: argparse.ArgumentParser = argparse.ArgumentParser()
    parser.add_argument('--dataset', type=str, default="ARXIV", help='Options: CENSUS, BONEAGE')
    parser.add_argument('--fixed', type=str, default="FAR", help='Options: FAR,FRR')
    parser.add_argument('--filter', type=str, default="race", help='Options: race, sex')
    args: argparse.Namespace = parser.parse_args()
    return args

args = handle_args()
if args.dataset == 'CENSUS':
    property_vals = ['0.0', '0.1', '0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8', '0.9', '1.0']
elif args.dataset == "ARXIV":
    property_vals = ['9', '10', '11', '12', '13', '14', '15', '16', '17']
elif args.dataset == "BONEAGE":
    property_vals = ['0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8']

far_list= []
cost_list=[]
for claim_property in property_vals:
    if args.dataset == "CENSUS":
        with open('FARvCost_{}__{}_{}.npy'.format(args.dataset,args.filter,claim_property), 'rb') as f:
            new_far = np.load(f)
            total_costs = np.load(f)
            new_N = np.load(f)
    else:
        with open('FARvCost_{}__{}.npy'.format(args.dataset,claim_property), 'rb') as f:
            new_far = np.load(f)
            total_costs = np.load(f)
            new_N = np.load(f)
    far_list.append(new_far)
    cost_list.append(total_costs)

fig = plt.figure(figsize=(4.5, 3.5))
ax = fig.add_subplot(1, 1, 1)
for new_far, total_costs, claim_property in zip(far_list, cost_list,property_vals):
    if claim_property in ["1.0"]:
        ax.plot(new_far, np.array(total_costs)/1000, ls='solid', marker='.', color="black", markersize=4, label = "{}".format(claim_property))
    else:
        ax.plot(new_far, np.array(total_costs)/1000, ls='solid', marker='.', markersize=4, label = "{}".format(claim_property))
ax.set_xlabel('FAR', fontsize='large')
ax.set_ylabel("Expected Cost",fontsize='large')
ax.set_ylim(0, 1)
ax.set_xlim(0, 0.3)

yticks_loc=ax.get_yticks().tolist()
labels = []
for x in yticks_loc:
    x = "{:.2f}".format(x)
    if x == "0.00":
        labels.append(x)
    else:
        labels.append(x + r"$\omega_{crpt}$")
ax.set_yticklabels(labels)

plt.legend(loc="best", ncol=3, title=r"$p_{req}$")
plt.grid()
plt.savefig(f'FARvCost_{args.dataset}_{args.filter}.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)


==> figures/FARvCost/fig2_utils/far_cost_graph.py <==
import os
import matplotlib.pyplot as plt
import argparse
import pickle

def handle_args() -> argparse.Namespace:
    parser: argparse.ArgumentParser = argparse.ArgumentParser()
    parser.add_argument('--dataset', type=str, default="ARXIV", help='Options: CENSUS, BONEAGE')
    parser.add_argument('--filter', type=str, default="r", help='Options: r, s')
    parser.add_argument('--test', action='store_true', default = False, help='Plot the FAR-cost plot derived fro mthe verifier test dataset')
    args: argparse.Namespace = parser.parse_args()
    return args

args = handle_args()

dirs = os.listdir('.')
dirs.sort()
new_far_files = [file for file in dirs if file.startswith(args.dataset) and file.endswith(f'newfar_{args.test}.pkl')]
total_costs_files = [file for file in dirs if file.startswith(args.dataset) and file.endswith(f'total_costs_{args.test}.pkl')]

if args.dataset == 'CENSUS':
    new_far_files = [file for file in new_far_files if file.startswith(f'{args.dataset}__{args.filter}')]
    total_costs_files = [file for file in total_costs_files if file.startswith(f'{args.dataset}__{args.filter}')]

colors = ['b', 'g', 'r', 'c', 'm', 'y', 'k', '#FF5733', '#008080', '#800080', '#FFD700']

fig = plt.figure(figsize=(4.5, 3.5))
ax = fig.add_subplot(1, 1, 1)
all_fars = []
all_costs = []
print(new_far_files)
print()
for i, (farfile, costfile) in enumerate(zip(new_far_files, total_costs_files)):
    print(f'{farfile}, {costfile}')
    with open(farfile, 'rb') as f:
        fars = pickle.load(f)
    with open(costfile, 'rb') as c:
        costs = pickle.load(c)
    all_fars.append(fars)
    all_costs.append(costs)
    if args.dataset == 'CENSUS':
        label = farfile.split(f'{args.dataset}__{args.filter}_')[-1].split('_')[0]
    else:
        label = farfile.split(f'{args.dataset}__')[-1].split('_')[0]
        if label == '09' and args.dataset == 'ARXIV':
            label = '9'
    plt.plot(fars, costs, color=colors[i], label=label, linewidth = 3)

plt.ylim(0, 1000)
plt.xlim(0, 0.3)
plt.xlabel(r"FAR", fontsize=18)
plt.ylabel("Expected Cost",fontsize=18)
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
# plt.plot(all_fars[-1], all_costs[-1])

yticks_loc=ax.get_yticks().tolist()
labels = []
for x in yticks_loc:
    if x == 0:
        labels.append(int(x))
    else:
        labels.append(str(round(int(x)/1000,2)) + r"$\omega_{crpt}$")
ax.set_yticklabels(labels)

plt.grid(True)
legend_fontsize = 13
if args.dataset == 'BONEAGE':
    legend_fontsize = 14
elif args.dataset == 'CENSUS':
    legend_fontsize = 11

# if args.dataset == 'CENSUS' and args.filter == 's' and not args.test:
#     legend = plt.legend(frameon=True, title=r'$P_{req}$', loc='upper left') # bbox_to_anchor=(0.9, 0.1)
# else:
legend = plt.legend(frameon=True, title=r'$P_{req}$', fontsize=legend_fontsize, loc='upper right') # bbox_to_anchor=(0.9, 0.1)
legend.get_frame().set_alpha(0.7)
suffix = 'verify'
if args.test:
    suffix = 'test'

if args.dataset == 'CENSUS':
    plt.savefig(f'{args.dataset}_{args.filter}_cost_far_{suffix}.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)
else:
    plt.savefig(f'{args.dataset}_cost_far_{suffix}.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)

==> figures/randomsample/random_sampling.py <==
import matplotlib.pyplot as plt
import argparse
import numpy as np

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')




def handle_args() -> argparse.Namespace:
    parser: argparse.ArgumentParser = argparse.ArgumentParser()
    parser.add_argument('--dataset', type=str, default="ARXIV", help='Options: CENSUS, BONEAGE')
    parser.add_argument('--fixed', type=str, default="FAR", help='Options: FAR,FRR')
    parser.add_argument('--filter', type=str, default="race", help='Options: race, sex')
    args: argparse.Namespace = parser.parse_args()
    return args

args = handle_args()
if args.dataset == 'CENSUS':
    property_vals = ['0.0', '0.1', '0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8', '0.9', '1.0']
    label1='1x FA Spot-Checks'
    label2='2x FA Spot-Checks'
    if args.filter == "race":

        with open('1fa_CENSUS_race.npy'.format(args.dataset,args.filter), 'rb') as f:
            index = np.load(f)
            far0 = np.load(f)
            cost0 = np.load(f)
            far1 = np.load(f)
            cost1 = np.load(f)

        with open('2fa_CENSUS_race.npy'.format(args.dataset,args.filter), 'rb') as f:
            _ = np.load(f)
            _ = np.load(f)
            _ = np.load(f)
            far2 = np.load(f)
            cost2 = np.load(f)
        
    else:
        with open('1fa_CENSUS_sex.npy'.format(args.dataset,args.filter), 'rb') as f:
            index = np.load(f)
            far0 = np.load(f)
            cost0 = np.load(f)
            far1 = np.load(f)
            cost1 = np.load(f)

        with open('2fa_CENSUS_sex.npy'.format(args.dataset,args.filter), 'rb') as f:
            _ = np.load(f)
            _ = np.load(f)
            _ = np.load(f)
            far2 = np.load(f)
            cost2 = np.load(f)

elif args.dataset == 'ARXIV':
    property_vals = ['9', '10', '11', '12', '13', '14', '15', '16', '17']
    label1 = '3x FA Spot-Checks'
    label2 = '10x FA Spot-Checks'
    with open('3fa_ARXIV_.npy'.format(args.dataset,args.filter), 'rb') as f:
        index = np.load(f)
        far0 = np.load(f)
        cost0 = np.load(f)
        far1 = np.load(f)
        cost1 = np.load(f)

    with open('10fa_ARXIV_.npy'.format(args.dataset,args.filter), 'rb') as f:
        _ = np.load(f)
        _ = np.load(f)
        _ = np.load(f)
        far2 = np.load(f)
        cost2 = np.load(f)


elif args.dataset == 'BONEAGE':
    property_vals = ['0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8']
    label1 = '3x FA Spot-Checks'
    label2 = '4x FA Spot-Checks'
    with open('3fa_BONEAGE_.npy'.format(args.dataset,args.filter), 'rb') as f:
        index = np.load(f)
        far0 = np.load(f)
        cost0 = np.load(f)
        far1 = np.load(f)
        cost1 = np.load(f)

    with open('4fa_BONEAGE_.npy'.format(args.dataset,args.filter), 'rb') as f:
        _ = np.load(f)
        _ = np.load(f)
        _ = np.load(f)
        far2 = np.load(f)
        cost2 = np.load(f)



barWidth = 0.25
fig, ax = plt.subplots(figsize =(8, 4))
# ax = fig.add_subplot(1, 1, 1)
# Set position of bar on X axis
br1 = np.arange(len(property_vals))
br2 = [x + barWidth for x in br1]

# Make the plot
X = np.arange(len(property_vals))
fig = plt.figure()
ax = fig.add_axes([0,0,1,1])
ax.bar(X + 0.00, far0, color = 'b', alpha=0.6, width = 0.25,edgecolor ='black', label ='Zero Spot-Checks')
ax.bar(X + 0.25, far1, color = 'g', alpha=0.6, width = 0.25,edgecolor ='black', label = label1)
ax.bar(X + 0.50, far2, color = 'r', alpha=0.6, width = 0.25,edgecolor ='black', label = label2)

# Adding Xticks
plt.xlabel(r"Required Property ($p_{req}$)", fontsize='large')
plt.ylabel("FAR",fontsize='large')
plt.xticks([r + 0.25 for r in range(len(property_vals))],property_vals)
# plt.ylim(top=1000)

new_cost1 = []
new_cost2 = []
for x1 in cost1:
    x1 = int(x1)
    if x1 == 0:
        new_cost1.append("{:.2f}".format(x1/1000))
    else:
        new_cost1.append("{:.2f}".format(x1/1000)  + r"$\omega_{crpt}$")
for x2 in cost2:
    x2 = int(x2)
    if x2 == 0:
        new_cost2.append("{:.2f}".format(x2/1000))
    else:
        new_cost2.append("{:.2f}".format(x2/1000) + r"$\omega_{crpt}$")


for i,val in zip(range(len(property_vals)),far0):
    if val != 0.0:
        plt.text(X[i] + 0.3, far1[i], new_cost1[i], ha='center', va='bottom',  rotation = 90)
        plt.text(X[i] + 0.55, far2[i], new_cost2[i], ha='center', va='bottom',  rotation = 90)
    else:
        pass

plt.legend()
if args.dataset == "CENSUS":
    plt.savefig(f'{args.dataset}_{args.filter}_random_sampling.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)
else:
    plt.savefig(f'{args.dataset}_random_sampling.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)


==> figures/worstcase/worst_case_overheads.py <==
import matplotlib.pyplot as plt
import argparse
import numpy as np

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')



def handle_args() -> argparse.Namespace:
    parser: argparse.ArgumentParser = argparse.ArgumentParser()
    parser.add_argument('--dataset', type=str, default="ARXIV", help='Options: CENSUS, BONEAGE')
    parser.add_argument('--fixed', type=str, default="FAR", help='Options: FAR,FRR')
    parser.add_argument('--filter', type=str, default="race", help='Options: race, sex')
    args: argparse.Namespace = parser.parse_args()
    return args

args = handle_args()
if args.dataset == 'CENSUS':
    property_vals = ['0.0', '0.1', '0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8', '0.9', '1.0']
    if args.filter == "race":
        cost_far = [106,173, 359,512,542,551,542,564,389,162,100]
        cost_frr = [500,660,534,683,894,904,854,799,594,760,505]
        
    else:
        cost_frr = [500,733,626,688,831,859,861,844,685,685,500]
        cost_far = [100,434,377,513,547,546,536,545,399,400,100]

elif args.dataset == 'ARXIV':
    property_vals = ['9', '10', '11', '12', '13', '14', '15', '16', '17']
    cost_far = [437,251,981,613,451,320,374,251,438]
    cost_frr = [663,768,831,814,786,769,780,798,694]


elif args.dataset == 'BONEAGE':
    property_vals = ['0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8']
    cost_far =[332,297,396,428,482,296,291]
    cost_frr = [775,784,707,653,612,488,418]



barWidth = 0.25
fig, ax = plt.subplots(figsize =(8, 4))
# ax = fig.add_subplot(1, 1, 1)
# Set position of bar on X axis
br1 = np.arange(len(cost_far))
br2 = [x + barWidth for x in br1]

# Make the plot
plt.bar(br1, np.array(cost_far)/1000, color ='r', alpha=0.6, width = barWidth,edgecolor ='black', label ='Fixed FAR @ 5%')
plt.bar(br2, np.array(cost_frr)/1000, color ='g',  alpha=0.6, width = barWidth,edgecolor ='black', label ='Fixed FRR @ 5%')

# Adding Xticks
plt.xlabel(r"Required Property ($p_{req}$)", fontsize='large')
plt.ylabel("Expected Cost\n" + r'(Worst Case)',fontsize='large')
plt.xticks([r + barWidth/2 for r in range(len(property_vals))],property_vals)
plt.ylim(top=1)

yticks_loc=ax.get_yticks().tolist()
labels = []
for x in yticks_loc:
    if x == 0:
        labels.append("{:.2f}".format(x))
    else:
        labels.append("{:.2f}".format(x) + r"$\omega_{crpt}$")
ax.set_yticklabels(labels)


plt.legend()
if args.dataset == "CENSUS":
    plt.savefig(f'{args.dataset}_{args.filter}_worstcase_cost.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)
else:
    plt.savefig(f'{args.dataset}_worstcase_cost.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)


==> figures/worstcase/worst_case_overheads_2.py <==
import matplotlib.pyplot as plt
import argparse
import numpy as np

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')



def handle_args() -> argparse.Namespace:
    parser: argparse.ArgumentParser = argparse.ArgumentParser()
    parser.add_argument('--dataset', type=str, default="ARXIV", help='Options: CENSUS, BONEAGE')
    parser.add_argument('--fixed', type=str, default="FAR", help='Options: FAR,FRR')
    parser.add_argument('--filter', type=str, default="race", help='Options: race, sex')
    args: argparse.Namespace = parser.parse_args()
    return args

args = handle_args()
if args.dataset == 'CENSUS':
    property_vals = ['0.0', '0.1', '0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8', '0.9', '1.0']
    if args.filter == "race":
        cost_far = [106,173, 359,512,542,551,542,564,389,162,100]
        cost_frr = [500,660,534,683,894,904,854,799,594,760,505]
        
    else:
        cost_frr = [500,733,626,688,831,859,861,844,685,685,500]
        cost_far = [100,434,377,513,547,546,536,545,399,400,100]

elif args.dataset == 'ARXIV':
    property_vals = ['9', '10', '11', '12', '13', '14', '15', '16', '17']
    cost_far = [437,251,981,613,451,320,374,251,438]
    cost_frr = [663,768,831,814,786,769,780,798,694]


elif args.dataset == 'BONEAGE':
    property_vals = ['0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8']
    cost_far =[332,297,396,428,482,296,291]
    cost_frr = [775,784,707,653,612,488,418]



barWidth = 0.25
fig, ax = plt.subplots(figsize =(5, 4))
# ax = fig.add_subplot(1, 1, 1)
# Set position of bar on X axis
br1 = np.arange(len(cost_far))
# br2 = [x + barWidth for x in br1]

# Make the plot
plt.bar(br1, np.array(cost_far)/1000, color ='r', alpha=0.6, width = barWidth,edgecolor ='black', label ='Fixed FAR @ 5%')
# plt.bar(br2, np.array(cost_frr)/1000, color ='g',  alpha=0.6, width = barWidth,edgecolor ='black', label ='Fixed FRR @ 5%')

# Adding Xticks
plt.xlabel(r"Required Property ($p_{req}$)", fontsize='x-large')
plt.ylabel("Worst-Case Expected Cost\n",fontsize='x-large')
plt.xticks([r for r in range(len(property_vals))],property_vals)
plt.ylim(top=1)

yticks_loc=ax.get_yticks().tolist()
labels = []
for x in yticks_loc:
    if x == 0:
        labels.append("{:.2f}".format(x))
    else:
        labels.append("{:.2f}".format(x) + r"$\omega_{crpt}$")
ax.set_yticklabels(labels)


plt.legend()
if args.dataset == "CENSUS":
    plt.savefig(f'{args.dataset}_{args.filter}_worstcase_cost_2.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)
else:
    plt.savefig(f'{args.dataset}_worstcase_cost_2.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)


==> figures/worstcase/worst_case_overheads_aug9.py <==
import matplotlib.pyplot as plt
import argparse
import numpy as np

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='medium')
plt.rc('ytick', labelsize='medium')
plt.rc('grid', linestyle="dotted", color='black')



def handle_args() -> argparse.Namespace:
    parser: argparse.ArgumentParser = argparse.ArgumentParser()
    parser.add_argument('--dataset', type=str, default="ARXIV", help='Options: CENSUS, BONEAGE')
    parser.add_argument('--fixed', type=str, default="FAR", help='Options: FAR,FRR')
    parser.add_argument('--filter', type=str, default="race", help='Options: race, sex')
    args: argparse.Namespace = parser.parse_args()
    return args

args = handle_args()
if args.dataset == 'CENSUS':
    property_vals = ['0.0', '0.1', '0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8', '0.9', '1.0']
    if args.filter == "race":
        # Original on verification
        # cost_far = [106,173, 359,512,542,551,542,564,389,162,100]
        # cost_frr = [500,660,534,683,894,904,854,799,594,760,505]

        # Robust on verification
        '''NEED TO DO RATIO 0.1'''
        cost_far = [15, 445, 164, 393, 453, 446, 454, 451, 176, 255, 0]
        cost_frr = [5, 271, 69, 253, 391, 438, 372, 304, 96, 210, 5]
        
    else:
        # Original on verification
        # cost_far = [100,434,377,513,547,546,536,545,399,400,100]
        # cost_frr = [500,733,626,688,831,859,861,844,685,685,500]
        

        # Robust on verification
        cost_far = [0, 282, 223, 406, 453, 435, 419, 426, 228, 201, 15]
        cost_frr = [5, 225, 169, 279, 356, 411, 403, 393, 203, 195, 5]

elif args.dataset == 'ARXIV':
    property_vals = ['9', '10', '11', '12', '13', '14', '15', '16', '17']
    # Original on verification
    # cost_far = [437,251,981,613,451,320,374,251,438]
    # cost_frr = [663,768,831,814,786,769,780,798,694]

    # robust on verification
    cost_far = [35, 5, 656, 509, 231, 117, 281, 0]
    cost_frr = [18, 1, 33, 82, 34, 30, 29, 0, 0]

    # robust on test



elif args.dataset == 'BONEAGE':
    property_vals = ['0.2', '0.3', '0.4', '0.5', '0.6', '0.7', '0.8']
    # Original on verification
    # cost_far =[332,297,396,428,482,296,291]
    # cost_frr = [775,784,707,653,612,488,418]

    # robust on verification
    cost_far = [26, 6, 129, 288, 378, 15, 28]
    cost_frr = [6, 1, 38, 207, 140, 10, 40]





barWidth = 0.25
fig = plt.figure(figsize=(4.5, 3.5))
ax = fig.add_subplot(1, 1, 1)
# ax = fig.add_subplot(1, 1, 1)
# Set position of bar on X axis
br1 = np.arange(len(cost_far))
br2 = [x + barWidth for x in br1]

# Make the plot
plt.bar(br1, cost_far, color ='r', alpha=0.6, width = barWidth,edgecolor ='black', label ='Fixed FAR @ 5%')
# plt.bar(br2, cost_frr, color ='g',  alpha=0.6, width = barWidth,edgecolor ='black', label ='Fixed FRR @ 5%')

# Adding Xticks
plt.xlabel(r"Required Property ($p_{req}$)", fontsize=18)
plt.ylabel("Expected Cost",fontsize=18)
plt.xticks([r for r in range(len(property_vals))],property_vals, fontsize=14)
plt.yticks(fontsize=14)
plt.ylim(top=1000)

yticks_loc=ax.get_yticks().tolist()
labels = []
for x in yticks_loc:
    if x == 0:
        labels.append(int(x))
    else:
        labels.append(str(round(int(x)/1000,2)) + r"$\omega_{crpt}$")
ax.set_yticklabels(labels)


# plt.legend()
if args.dataset == "CENSUS":
    plt.savefig(f'{args.dataset}_{args.filter}_worstcase_cost_rob_verif.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)
else:
    plt.savefig(f'{args.dataset}_worstcase_cost_rob_verif.pdf', bbox_inches = 'tight',pad_inches = 0, dpi=400)

